On the derivatives of the powers of trigonometric and hyperbolic sine and cosine

This work contains different expressions for the k'th derivative of the n'th power of the trigonometric and hyperbolic sine and cosine. The first set of expressions follow from the complex definitions of the trigonometric and hyperbolic sine and cosine, and the binomial theorem. The other expressions are polynomial-based. They are perhaps less obvious, and use only polynomials in sin(x) and cos(x), or in sinh(x) and cosh(x). No sines or cosines of arguments other than x appear in these polynomial-based expressions. The final expressions are dependent only on sin(x), cos(x), sinh(x), or cosh(x) respectively when k is even; and they only have a single additional factor cos(x), sin(x), cosh(x), or sinh(x) respectively when k is odd.

==> anc/Derivatives.fs <==
// Stijn "Adhemar" Vandamme
// On the derivatives of powers of trigonometric and hyperbolic sine and cosine

// <http://fssnip.net/7Xf>

// To the extent possible under law,
// the author Stijn "Adhemar" Vandamme
// has dedicated all copyright and related and neighboring rights
// to this software source code to the public domain worldwide.
// This software source code is distributed without any warranty.
// See <https://creativecommons.org/publicdomain/zero/1.0/>.

namespace Adhemar.Derivatives

open System
open System.Diagnostics.Contracts
open System.Numerics
open System.Text
open Microsoft.FSharp.Core.Operators
open Microsoft.FSharp.Reflection

module Complex =

    let ofFloat64 f =
        Complex (f, 0.0)

    let ofInt32 n =
        ofFloat64 (float n)

    let ofUInt32 (n : uint32) =
        ofFloat64 (float n)

    let ofInt64 (n : int64) =
        ofFloat64 (float n)

module IntegerMath =

    let isEven k =
        k % 2u = 0u

    let powerOfMinusOne p =
        if p % 2 = 0 then
            1
        else
            -1

    let rec power n p =
        if p = 0u then
            1
        else
            n * power n (p - 1u)

    let rec factorial n =
        if n = 0u then
            1u
        else
            n * factorial (n - 1u)

    let choose n m =
        if m > n then
            0u
        else
            factorial n / (factorial m * factorial (n - m))

type ICoefficient =

    // InvalidCastExceptions may occur when adding or multiplying with ICoefficients of different types
    // ArgumentExceptions may occur when adding or multiplying with incompatible ICoefficients

    abstract member Zero : ICoefficient
    abstract member IsOne : bool
    abstract member Add : ICoefficient -> ICoefficient
    abstract member Scale64 : int64 -> ICoefficient
    abstract member Multiply : ICoefficient -> ICoefficient
    abstract member IsNegative : bool
    abstract member CoefficientString : bool * bool -> string
    abstract member ApplyFloat64 : Map<string, float> -> float
    abstract member ApplyComplex : Map<string, Complex> -> Complex

type Coefficient64 (value : int64) =

    member __.Value =
        value

    static member Zero =
        Coefficient64 0L

    member __.IsOne =
        __.Value = 1L

    static member (+) (m : Coefficient64, n : Coefficient64) =
        Coefficient64 (m.Value + n.Value)

    static member (*) (scalingFactor : int64, m : Coefficient64) =
        Coefficient64 (scalingFactor * m.Value)

    static member (*) (m : Coefficient64, n : Coefficient64) =
        Coefficient64 (m.Value * n.Value)

    member __.IsNegative =
        __.Value < 0L

    static member (~-) (m : Coefficient64) =
        -1L * m

    override __.ToString () =
        sprintf "%d" __.Value

    member __.CoefficientString (first : bool, explicitOne : bool) =
        if explicitOne || (not __.IsOne && not (-__).IsOne) then
            if first then
                __.ToString ()
            elif __.IsNegative then
                sprintf " - %d" (-__).Value
            else
                sprintf " + %d" __.Value
        else
            if __.IsOne then
                if first then
                    String.Empty
                else
                    " + "
            else
                if first then
                    "-"
                else
                    " - "

    interface ICoefficient with
        member __.Zero =
            upcast Coefficient64.Zero
        member __.IsOne =
            __.IsOne
        member __.Add (t : ICoefficient) =
            upcast (__ + downcast t)
        member __.Scale64 (scalingFactor : int64) =
            upcast (scalingFactor * __)
        member __.Multiply (t : ICoefficient) =
            upcast (__ * downcast t)
        member __.IsNegative =
            __.IsNegative
        member __.CoefficientString (first : bool, explicitOne : bool) =
            __.CoefficientString (first, explicitOne)
        member __.ApplyFloat64 (_m : Map<string, float>) =
            float __.Value
        member __.ApplyComplex (m : Map<string, Complex>) =
            Complex.ofInt64 __.Value

    member __.IsZero =
        __ = Coefficient64.Zero

    static member (-) (m : Coefficient64, n : Coefficient64) =
        m + (-n)

    static member One =
        Coefficient64 1L

    static member MinusOne =
        -Coefficient64.One

    override __.GetHashCode () =
        __.Value.GetHashCode ()

    member __.Equals (that : Coefficient64) =
        __.Value = that.Value

    interface IEquatable<Coefficient64> with
        member __.Equals (that : Coefficient64) =
            __.Equals that

    override __.Equals (that : obj) =
        match that with
            | null ->
                false
            | :? Coefficient64 as thatCoefficient64 ->
                __.Equals thatCoefficient64
            | _ ->
                false

    static member op_Equality (r : Coefficient64, t : Coefficient64) =
        r.Equals t

    static member op_Inequality (r : Coefficient64, t : Coefficient64) =
        not (Coefficient64.op_Equality (r, t))

    static member op_Implicit (value : int64) =
        Coefficient64 value

type Polynomial<'T when 'T : equality and 'T :> ICoefficient>
        (x : string, ys : string list option,
            f : (string list option -> Map<string, float> -> float) option,
            g : (string list option -> Map<string, Complex> -> Complex) option,
            coefficients : 'T list) =

    static let isEmptyOrSingleton cs =
        match cs with
            | []
            | [_] ->
                true
            | _ ->
                false

    static let isZero (t : 'T) =
        let x = t :> ICoefficient
        x = x.Zero

    static let rec exactlyOneNonZero (cs : 'T list) =
        match cs with
            | [] ->
                None
            | [c] ->
                Some c
            | h :: ts ->
                if isZero h then
                    exactlyOneNonZero ts
                else
                    None

    static let rec add (cs, ds) =
        match cs, ds with
            | _, [] ->
                cs
            | [], _ ->
                ds
            | g :: ts, h :: rs ->
                downcast ((g :> ICoefficient).Add h) :: add (ts, rs)

    static let rec shiftRank k (cs : 'T list) =
        if k <= 0 then
            List.skip (-k) cs
        elif List.isEmpty cs then
            List.empty
        else
            downcast (List.head cs).Zero :: (shiftRank (k - 1) cs)

    static let rec hasOnlyEvenIndexedItems (cs : 'T list) =
        match cs with
            | [] ->
                true
            | h :: ts ->
                hasOnlyOddIndexedItems ts

    and hasOnlyOddIndexedItems (cs : 'T list) =
        match cs with
            | [] ->
                true
            | h :: ts ->
                isZero h && hasOnlyEvenIndexedItems ts

    do
        let rec nonZeroHighestCoefficient cs =
            match cs with
                | [] ->
                    true
                | [c] when isZero c ->
                    false
                | _ :: ts ->
                    nonZeroHighestCoefficient ts
        let isNoneOrAllAreNotEmpty zs =
            match zs with
                | None ->
                    true
                | Some bs ->
                    let isNeitherNullNorEmpty s =
                        not (String.IsNullOrEmpty s)
                    List.forall isNeitherNullNorEmpty bs
        let distinct v ws =
            let allDistinct mySequence =
                let folder state element =
                    match state with
                        | Some elementsSoFar when not (Set.contains element elementsSoFar) ->
                            Some (Set.add element elementsSoFar)
                        | _ ->
                            None
                let initialState = Some Set.empty
                let scanning = Seq.scan folder initialState mySequence
                Seq.forall Option.isSome scanning
            match ws with
                | None ->
                    true
                | Some zs ->
                    allDistinct (v :: zs)
        if isNull x then
            nullArg "x"
        elif not (nonZeroHighestCoefficient coefficients) then
            invalidArg "coefficients" "Zero highest coefficient"
        elif not (isNoneOrAllAreNotEmpty ys) then
            invalidArg "ys" "At least one empty y in ys"
        elif isEmptyOrSingleton coefficients && x <> String.Empty then
            invalidArg "x" "Non-empty variable x for constant Polynomial"
        elif isEmptyOrSingleton coefficients && Option.isSome ys then
            invalidArg "ys" "Some arguments ys for constant Polynomial"
        elif isEmptyOrSingleton coefficients && Option.isSome f then
            invalidArg "ys" "Some function f for constant Polynomial"
        elif not (isEmptyOrSingleton coefficients) && x = String.Empty then
            invalidArg "x" "Empty x for non-constant Polynomial"
        elif not (distinct x ys) then
            invalidArg "ys" ("Some duplicate argument y" +
                " or argument y with same token as variable function x")
        elif Option.isSome ys && Option.isNone f then
            invalidArg "f" "Some argument y but no function f"

    static member Create
            (x : string, ys : string list option,
                f : (string list option -> Map<string, float> -> float) option,
                g : (string list option -> Map<string, Complex> -> Complex) option,
                coefficients : 'T list) =
        let rec deZeroHighestCoefficient cs =
            match cs with
                | [] ->
                    List.empty
                | [c] when isZero c ->
                    List.empty
                | h :: ts ->
                    let deZeroTail = deZeroHighestCoefficient ts
                    if isZero h && List.isEmpty (deZeroHighestCoefficient ts) then
                        List.empty
                    else
                        h :: deZeroTail
        let deZeroCoefficients = deZeroHighestCoefficient coefficients
        if isEmptyOrSingleton deZeroCoefficients then
            Polynomial (String.Empty, None, None, None, deZeroCoefficients)
        else
            let emptyInsteadOfNull (s : string) =
                if isNull s then
                    String.Empty
                else
                    s
            Polynomial (emptyInsteadOfNull x, ys, f, g, coefficients)

    member __.X =
        x

    member __.Ys =
        ys

    member __.F =
        f

    member __.G =
        g

    member __.Coefficients =
        coefficients

    static member Zero =
        Polynomial (String.Empty, None, None, None, List.empty<'T>)

    member __.IsOne =
        match __.Coefficients with
            | [c] ->
                (c :> ICoefficient).IsOne
            | _ ->
                false

    member __.IsConstant =
        isEmptyOrSingleton __.Coefficients

    static member AreCompatible (p : Polynomial<'T>, q : Polynomial<'T>) =
        p.X = q.X && p.Ys = q.Ys || p.IsConstant || q.IsConstant

    static member Compatibleness (p : Polynomial<'T>, q : Polynomial<'T>) =
        if not (Polynomial.AreCompatible (p, q)) then
            invalidArg "q" "Polynomial p and q are incompatible"
        Contract.EndContractBlock ()
        if p.IsConstant then
            q.X, q.Ys, q.F, q.G
        else
            p.X, p.Ys, p.F, p.G

    static member (+) (p : Polynomial<'T>, q : Polynomial<'T>) =
        if not (Polynomial.AreCompatible (p, q)) then
            invalidArg "q" "Polynomial p and q are incompatible"
        Contract.EndContractBlock ()
        let x, ys, f, g = Polynomial.Compatibleness (p, q)
        Polynomial.Create (x, ys, f, g, add (p.Coefficients, q.Coefficients))

    static member (*) (scalingFactor : int64, p : Polynomial<'T>) =
        let mapper f (t : 'T) =
            ((t :> ICoefficient).Scale64 f) :?> 'T
        Polynomial.Create (p.X, p.Ys, p.F, p.G, List.map (mapper scalingFactor) p.Coefficients)

    static member (*) (p : Polynomial<'T>, q : Polynomial<'T>) =
        if not (Polynomial.AreCompatible (p, q)) then
            invalidArg "q" "Polynomial p and q are incompatible"
        Contract.EndContractBlock ()
        let rec multiply (cs : 'T list, ds : 'T list) =
            match cs with
                | [] ->
                    List.empty
                | h :: ts ->
                    let multiplyTerm g d =
                        downcast ((g :> ICoefficient).Multiply d)
                    add (List.map (multiplyTerm h) ds, shiftRank 1 (multiply (ts, ds)))
        let x, ys, f, g = Polynomial.Compatibleness (p, q)
        Polynomial.Create (x, ys, f, g, multiply (p.Coefficients, q.Coefficients))

    member __.IsNegative =
        match exactlyOneNonZero __.Coefficients with
            | Some c ->
                (c :> ICoefficient).IsNegative
            | None ->
                false

    member __.IsZero =
        List.isEmpty __.Coefficients

    member __.Rank =
        List.length coefficients - 1

    member __.IsMonomial =
        Option.isSome (exactlyOneNonZero __.Coefficients)

    static member (~-) (p : Polynomial<'T>) =
        -1L * p

    member __.YsString =
        match __.Ys with
            | None ->
                String.Empty
            | Some zs ->
                let separator = ","
                sprintf "(%s)" (String.Join (separator, zs))

    override __.ToString () =
        if __.IsZero then
            "0"
        else
            let PolynomialTerms = seq {
                for k = __.Rank downto 0 do
                    let d = List.item k __.Coefficients
                    if not (isZero d) then
                        yield (k = __.Rank), (k = 0), k, d
            }
            let stringBuilder = StringBuilder ()
            for fi, eo, p, c in PolynomialTerms do
                let t = c.CoefficientString (fi, eo)
                ignore (stringBuilder.Append t)
                if p <> 0 then
                    if not (String.IsNullOrEmpty t) &&
                            t <> "-" && not (t.EndsWith " ") then
                        ignore (stringBuilder.Append " ")
                    ignore (stringBuilder.Append __.X)
                    if p <> 1 then
                        ignore (stringBuilder.Append (sprintf "^%d" p))
                    ignore (stringBuilder.Append __.YsString)
            stringBuilder.ToString ()

    member __.CoefficientString (first : bool, explicitOne : bool) =
        if explicitOne || (not __.IsOne && not (-__).IsOne) then
            if __.IsZero || __.IsMonomial then
                if __.IsNegative then
                    if first then
                        sprintf "-%s" ((-__).ToString ())
                    else
                        sprintf " - %s" ((-__).ToString ())
                else
                    if first then
                        sprintf "%s" (__.ToString ())
                    else
                        sprintf " + %s" (__.ToString ())
            else
                if first then
                    if explicitOne then
                        __.ToString ()
                    else
                        sprintf "(%s)" (__.ToString ())
                else
                    sprintf " + (%s)" (__.ToString ())
        else
            if __.IsOne then
                if first then
                    String.Empty
                else
                    " + "
            else
                if first then
                    "-"
                else
                    " - "

    member __.ApplyFloat64 (m : Map<string, float>) =
        if __.IsZero then
            0.0
        elif __.IsConstant then
            (List.exactlyOne __.Coefficients :> ICoefficient).ApplyFloat64 m
        else
            let mapper u a (i : int) c =
                ((c :> ICoefficient).ApplyFloat64 a) * Math.Pow (u, float i)
            let v =
                match Map.tryFind __.X m with
                    | None ->
                        (Option.get f) __.Ys m
                    | Some w ->
                        w
            Seq.sum (Seq.mapi (mapper v m) __.Coefficients)

    member __.ApplyComplex (m : Map<string, Complex>) =
        if __.IsZero then
            Complex.Zero
        elif __.IsConstant then
            (List.exactlyOne __.Coefficients :> ICoefficient).ApplyComplex m
        else
            let seqAddComplex (zs : Complex seq) =
                Seq.fold (+) Complex.Zero zs
            let mapper u a (i : int) c =
                ((c :> ICoefficient).ApplyComplex a) * Complex.Pow (u, float i)
            let v =
                match Map.tryFind __.X m with
                    | None ->
                        (Option.get g) __.Ys m
                    | Some w ->
                        w
            seqAddComplex (Seq.mapi (mapper v m) __.Coefficients)

    interface ICoefficient with
        member __.Zero =
            upcast Polynomial<'T>.Zero
        member __.IsOne =
            __.IsOne
        member __.Add (t : ICoefficient) =
            upcast (__ + downcast t)
        member __.Scale64 (scalingFactor : int64) =
            upcast (scalingFactor * __)
        member __.Multiply (t : ICoefficient) =
            upcast (__ * downcast t)
        member __.IsNegative =
            __.IsNegative
        member __.CoefficientString (first : bool, explicitOne : bool) =
            __.CoefficientString (first, explicitOne)
        member __.ApplyFloat64 (m : Map<string, float>) =
            __.ApplyFloat64 m
        member __.ApplyComplex (m : Map<string, Complex>) =
            __.ApplyComplex m

    static member (-) (p : Polynomial<'T>, q : Polynomial<'T>) =
        p + (-q)

    static member (<<<) (p : Polynomial<'T>, k : int) =
        if p.IsConstant && not (p.IsZero) && k > 0 then
            invalidArg "k" ("Cannot shift rank of non-zero constant polynomial" +
                " (as constant polynomials have no variable)")
        Polynomial.Create (p.X, p.Ys, p.F, p.G, shiftRank k p.Coefficients)

    static member (>>>) (p : Polynomial<'T>, k : int) =
        p <<< -k

    member __.Derivative =
        if __.IsConstant then
            Polynomial<'T>.Zero
        else
            let mapper p (t : 'T) =
                (t :> ICoefficient).Scale64 (int64 p) :?> 'T
            let coefficients = List.mapi mapper __.Coefficients
            (Polynomial.Create (__.X, __.Ys, __.F, __.G, coefficients)) >>> 1

    static member Constant (t : 'T) =
        Polynomial<'T>.Create (String.Empty, None, None, None, [t])

    member __.HasOnlyEvenPowers =
        hasOnlyEvenIndexedItems __.Coefficients

    member __.HasOnlyOddPowers =
        hasOnlyOddIndexedItems __.Coefficients

    override __.GetHashCode () =
        __.Coefficients.GetHashCode () ^^^
            (__.X.GetHashCode () <<< 1) ^^^ (__.Ys.GetHashCode () <<< 2)

    member __.Equals (that : Polynomial<'T>) =
        __.X = that.X && __.Ys = that.Ys && __.Coefficients = that.Coefficients

    interface IEquatable<Polynomial<'T>> with
        member __.Equals (that : Polynomial<'T>) =
            __.Equals that

    override __.Equals (that : obj) =
        match that with
            | null ->
                false
            | :? Polynomial<'T> as thatPolynomial ->
                __.Equals thatPolynomial
            | _ ->
                false

    static member op_Equality (p : Polynomial<'T>, q : Polynomial<'T>) =
        p.Equals q

    static member op_Inequality (p : Polynomial<'T>, q : Polynomial<'T>) =
        not (Polynomial.op_Equality (p, q))

module DiscriminatedUnions =

    let instance<'T> (caseInfo : UnionCaseInfo) =
        FSharpValue.MakeUnion (caseInfo, Array.empty) :?> 'T

    let cases<'T> =
        Seq.map instance<'T> (FSharpType.GetUnionCases typeof<'T>)

module TrigHypes =

    let zero = Polynomial<Coefficient64>.Zero
    let one = Polynomial.Constant Coefficient64.One
    let minusOne = Polynomial.Constant Coefficient64.MinusOne

    let alwaysTrue _ =
        true

type TrigHyp =
    | Sin
    | Cos
    | Sinh
    | Cosh

with
    member __.Token =
        (sprintf "%A" __).ToLowerInvariant ()

    member __.Float64Function =
        match __ with
            | TrigHyp.Sin ->
                Math.Sin
            | TrigHyp.Cos ->
                Math.Cos
            | TrigHyp.Sinh ->
                Math.Sinh
            | TrigHyp.Cosh ->
                Math.Cosh

    member __.ComplexFunction =
        match __ with
            | TrigHyp.Sin ->
                Complex.Sin
            | TrigHyp.Cos ->
                Complex.Cos
            | TrigHyp.Sinh ->
                Complex.Sinh
            | TrigHyp.Cosh ->
                Complex.Cosh

    member __.IsTrigonometric =
        List.contains __ [TrigHyp.Sin; TrigHyp.Cos]

    member __.IsHyperbolic =
        List.contains __ [TrigHyp.Sinh; TrigHyp.Cosh]

    member __.IsTrigonometricOrHyperbolicSine =
        List.contains __ [TrigHyp.Sin; TrigHyp.Sinh]

    member __.Other =
        match __ with
            | TrigHyp.Sin ->
                TrigHyp.Cos
            | TrigHyp.Cos ->
                TrigHyp.Sin
            | TrigHyp.Sinh ->
                TrigHyp.Cosh
            | TrigHyp.Cosh ->
                TrigHyp.Sinh

    member __.NegateInductionInOther =
        __ = TrigHyp.Cos

    member __.DerivativeFactorInOtherCoefficients =
        match __ with
            | TrigHyp.Cosh ->
                [TrigHypes.one; TrigHypes.zero; TrigHypes.one]
            | _ ->
                [TrigHypes.minusOne; TrigHypes.zero; TrigHypes.one]

    member __.SubstituteInSelfCoefficients =
        match __ with
            | TrigHyp.Sinh ->
                [TrigHypes.one; TrigHypes.zero; TrigHypes.one]
            | TrigHyp.Cosh ->
                [TrigHypes.minusOne; TrigHypes.zero; TrigHypes.one]
            | _ ->
                [TrigHypes.one; TrigHypes.zero; TrigHypes.minusOne]

    member __.NonNegativeConditionInOther =
        match __ with
            | TrigHyp.Cos ->
                IntegerMath.isEven
            | _ ->
                TrigHypes.alwaysTrue

    member __.NonNegativeConditionInSelf =
        let sinNonNegativeConditionInSelf k =
            IntegerMath.isEven (k / 2u)
        let cosNonNegativeConditionInSelf k =
            IntegerMath.isEven ((k + 1u) / 2u)
        match __ with
            | TrigHyp.Sin ->
                sinNonNegativeConditionInSelf
            | TrigHyp.Cos ->
                cosNonNegativeConditionInSelf
            | _ ->
                TrigHypes.alwaysTrue

// The derivatives of the powers of trigonometric and hyperbolic sine and cosine
// using the complex definitions and the binomial theorem
module TrigHypComplexDefinitions =

    // For trigonometric sine and cosine, see also:
    // Feng Qi. Derivatives of tangent function and tangent numbers.
    // Applied Mathematics and Computation, volume 268, Thursday 1 October 2015, pages 844-858.
    // Specificaly pages 854-855.
    // <https://www.sciencedirect.com/science/article/abs/pii/S0096300315009078>
    // <https://doi.org/10.1016/j.amc.2015.06.123>
    // <https://arxiv.org/pdf/1202.1205.pdf>

    let private seqAddComplex (zs : Complex seq) =
        Seq.fold (+) Complex.Zero zs

    // Evaluates the k'th derivative of trigHyp^n(x), evaluated at x (: float),
    // using the complex definition and the binomial theorem
    let derivativeOfPowerFloat64 trigHyp k n x =
        let term (t : TrigHyp) r m y q =
            let twoQMinusM = 2 * q - int m
            let factorCosine = int (IntegerMath.choose m (uint32 q)) * IntegerMath.power twoQMinusM r
            let factorInt32 =
                if t.IsTrigonometricOrHyperbolicSine then
                    IntegerMath.powerOfMinusOne q * factorCosine
                else
                    factorCosine
            let factor = float factorInt32
            if t.IsTrigonometric then
                let argument =
                    let halfPi = Math.PI / 2.0
                    if t = TrigHyp.Sin then
                        float (r - m) * halfPi + float twoQMinusM * y
                    else
                        float r * halfPi + float twoQMinusM * y
                Complex (factor * Math.Cos argument, factor * Math.Sin argument)
            else
                Complex.ofFloat64 (factor * Math.Exp (float twoQMinusM * y))
        let ns = int n
        let denominator = Complex.ofInt32 (IntegerMath.power 2 n)
        let unsigned = seqAddComplex (Seq.map (term trigHyp k n x) {0 .. ns}) / denominator
        if trigHyp.IsTrigonometricOrHyperbolicSine then
            let sign = Complex.ofInt32 (IntegerMath.powerOfMinusOne ns)
            sign * unsigned
        else
            unsigned

    // Evaluates the k'th derivative of trigHyp^n(x), evaluated at x (: Complex),
    // using the complex definition and the binomial theorem
    let derivativeOfPowerComplex trigHyp k n x =
        let term (t : TrigHyp) r m y q =
            let twoQMinusM = 2 * q - int m
            let factorCosine = int (IntegerMath.choose m (uint32 q)) * IntegerMath.power twoQMinusM r
            let factorInt32 =
                if t.IsTrigonometricOrHyperbolicSine then
                    IntegerMath.powerOfMinusOne q * factorCosine
                else
                    factorCosine
            let factor = Complex.ofInt32 factorInt32
            if t.IsTrigonometric then
                let argument =
                    let halfPi = Complex.ofFloat64 (Math.PI / 2.0)
                    if t = TrigHyp.Sin then
                        Complex.ofUInt32 (r - m) * halfPi + Complex.ofInt32 twoQMinusM * y
                    else
                        Complex.ofUInt32 r * halfPi + Complex.ofInt32 twoQMinusM * y
                factor * Complex.Cos argument + factor * Complex.Sin argument * Complex.ImaginaryOne
            else
                factor * Complex.Exp (Complex.ofInt32 twoQMinusM * y)
        let ns = int n
        let denominator = Complex.ofInt32 (IntegerMath.power 2 n)
        let unsigned = seqAddComplex (Seq.map (term trigHyp k n x) {0 .. ns}) / denominator
        if trigHyp.IsTrigonometricOrHyperbolicSine then
            let sign = Complex.ofInt32 (IntegerMath.powerOfMinusOne ns)
            sign * unsigned
        else
            unsigned

// The derivatives of the powers of trigonometric and hyperbolic sine and cosine
// using polynomials
// both intermediate (polynomial in other)
// and final (polynomial in self, possibly to be multiplied by a single additional factor other)
module TrigHypPolynomials =

    let singleVariableFunction (h : float -> float) (ys : string list option) (m : Map<string, float>) =
        h (Map.find (List.head (Option.get ys)) m)

    let singleVariableFunctionComplex (h : Complex -> Complex) (ys : string list option)
            (m : Map<string, Complex>) =
        h (Map.find (List.head (Option.get ys)) m)

    // Intermediate polynomials: f_k(n)(u), g_k(n)(u), h_k(n)(u)
    let rec derivativePowerPolynomialInOther (trigHyp : TrigHyp) (k : uint32) =
        if k = 0u then
            Polynomial.Constant TrigHypes.one
        else
            let n = "n"
            let x = trigHyp.Other.Token
            let ys = Some ["x"]
            let f = Some (singleVariableFunction trigHyp.Other.Float64Function)
            let g = Some (singleVariableFunctionComplex trigHyp.Other.ComplexFunction)
            let zero = Polynomial<Coefficient64>.Zero
            let p (j : uint32) =
                let oneMinusJ = Coefficient64 (1L - int64 j)
                let nPlusOneMinusJ = Polynomial (n, None, None, None, [oneMinusJ; Coefficient64.One])
                Polynomial (x, ys, f, g, [zero; nPlusOneMinusJ])
            let q = Polynomial (x, ys, f, g, trigHyp.DerivativeFactorInOtherCoefficients)
            let previousPolynomial = derivativePowerPolynomialInOther trigHyp (k - 1u)
            let r = p k * previousPolynomial + q * previousPolynomial.Derivative
            if trigHyp.NegateInductionInOther then
                -r
            else
                r

    // Final polynomials: s_k(n)(v), c_k(n)(v), t_k(n)(v), d_k(n)(v)
    let derivativePowerPolynomialInSelf (trigHyp : TrigHyp) (k : uint32) =
        let derivativePowerPolynomialFromPolynomialInOther
                (g : TrigHyp) (p : Polynomial<Polynomial<Coefficient64>>) =
            if not p.HasOnlyEvenPowers then
                invalidArg "p" "Polynomial p has at least one odd power"
            elif not (p.X = g.Other.Token && Option.isSome p.Ys || p.IsConstant) then
                invalidArg "p" (sprintf "Polynomial p is not compatible with a polynomial in %s" g.Other.Token)
            Contract.EndContractBlock ()
            let mapper (h : TrigHyp) i t =
                let rec powerOfSinSquaredMinusOne n =
                    let one = Polynomial.Constant Coefficient64.One
                    if n = 0u then
                        Polynomial.Constant one
                    else
                        let x = h.Token
                        let ys = p.Ys
                        let f = Some (singleVariableFunction h.Float64Function)
                        let g = Some (singleVariableFunctionComplex h.ComplexFunction)
                        let r = Polynomial (x, ys, f, g, h.SubstituteInSelfCoefficients)
                        if n = 1u then
                            r
                        else
                            r * powerOfSinSquaredMinusOne (n - 1u)
                (Polynomial.Constant t) * powerOfSinSquaredMinusOne ((uint32 i) / 2u)
            Seq.sum (Seq.mapi (mapper g) p.Coefficients)
        let q =
            if IntegerMath.isEven k then
                derivativePowerPolynomialInOther trigHyp k
            else
                (derivativePowerPolynomialInOther trigHyp k) >>> 1
        derivativePowerPolynomialFromPolynomialInOther trigHyp q

    // Prints the intermediate and the final expression for the k'th derivative of trigHyp^n(x)
    let printDerivative stream (trigHyp : TrigHyp) k =
        let otherOrEmpty =
            if IntegerMath.isEven k then
                String.Empty
            else
                sprintf " %s(x)" trigHyp.Other.Token
        let token = trigHyp.Token
        fprintfn stream "d^%d/dx^%d [%s^n(x)]" k k token
        let inOther = derivativePowerPolynomialInOther trigHyp k
        if trigHyp.NonNegativeConditionInOther k then
            fprintfn stream " = %s^(n-%d)(x) [%A]" token k inOther
        else
            fprintfn stream " = -%s^(n-%d)(x) [%A]" token k -inOther
        let inSelf = derivativePowerPolynomialInSelf trigHyp k
        if trigHyp.NonNegativeConditionInSelf k then
            fprintfn stream " = %s^(n-%d)(x)%s [%A]" token k otherOrEmpty inSelf
        else
            fprintfn stream " = -%s^(n-%d)(x)%s [%A]" token k otherOrEmpty -inSelf
        if k = 0u then
            fprintfn stream " = %s^n(x)" token

    let printDerivativesUpto stream (trigHyp : TrigHyp) (lastK : uint32) =
        fprintfn stream "Derivatives of %s^n(x)" trigHyp.Token
        fprintfn stream ""
        for k = 0 to int lastK do
            printDerivative stream trigHyp (uint32 k)

    // Evaluates the k'th derivative of trigHyp^n(x), evaluated at x (: float), using the intermediate step
    let derivativeOfPowerInOtherFloat64 (trigHyp : TrigHyp) k n x =
        let y = trigHyp.Float64Function x
        let o = trigHyp.Other.Float64Function x
        let p = derivativePowerPolynomialInOther trigHyp k
        let m = Map.ofList [trigHyp.Other.Token, o; "n", float n]
        Math.Pow (y, float (n - int k)) * p.ApplyFloat64 m

    // Evaluates the k'th derivative of trigHyp^n(x), evaluated at x (: Complex), using the intermediate step
    let derivativeOfPowerInOtherComplex (trigHyp : TrigHyp) k n z =
        let y = trigHyp.ComplexFunction z
        let o = trigHyp.Other.ComplexFunction z
        let p = derivativePowerPolynomialInOther trigHyp k
        let m = Map.ofList [trigHyp.Other.Token, o; "n", Complex.ofInt32 n]
        Complex.Pow (y, Complex.ofInt32 (n - int k)) * p.ApplyComplex m

    // Evaluates the k'th derivative of trigHyp^n(x), evaluated at x (: float), using the final step
    let derivativeOfPowerFloat64 (trigHyp : TrigHyp) k n x =
        let y = trigHyp.Float64Function x
        let p = derivativePowerPolynomialInSelf trigHyp k
        let m = Map.ofList [trigHyp.Token, y; "n", float n]
        let a = Math.Pow (y, float (n - int k)) * p.ApplyFloat64 m
        if IntegerMath.isEven k then
            a
        else
            trigHyp.Other.Float64Function x * a

    // Evaluates the k'th derivative of trigHyp^n(x), evaluated at x (: Complex), using the final step
    let derivativeOfPowerComplex (trigHyp : TrigHyp) k n z =
        let y = trigHyp.ComplexFunction z
        let p = derivativePowerPolynomialInSelf trigHyp k
        let m = Map.ofList [trigHyp.Token, y; "n", Complex.ofInt32 n]
        let a = Complex.Pow (y, Complex.ofInt32 (n - int k)) * p.ApplyComplex m
        if IntegerMath.isEven k then
            a
        else
            trigHyp.Other.ComplexFunction z * a

module Derivatives =

    // Prints the k'th derivative of trigHyp^n(z) evaluated at x (: float),
    // calculated using the different expressions
    let printDerivativeOfPower stream (trigHyp : TrigHyp) k n x =
        let z = Complex.ofFloat64 x
        fprintfn stream "d^%d/dx^%d [%s^%d(x)] | x = %s" k k trigHyp.Token n (x.ToString "R")
        fprintfn stream " = %O" (TrigHypComplexDefinitions.derivativeOfPowerComplex trigHyp k (uint32 n) z)
        fprintfn stream " = %O" (TrigHypComplexDefinitions.derivativeOfPowerFloat64 trigHyp k (uint32 n) x)
        fprintfn stream " = %O" (TrigHypPolynomials.derivativeOfPowerInOtherComplex trigHyp k n z)
        fprintfn stream " = %s" ((TrigHypPolynomials.derivativeOfPowerInOtherFloat64 trigHyp k n x).ToString "R")
        fprintfn stream " = %O" (TrigHypPolynomials.derivativeOfPowerComplex trigHyp k n z)
        fprintfn stream " = %s" ((TrigHypPolynomials.derivativeOfPowerFloat64 trigHyp k n x).ToString "R")

    [<EntryPoint>]
    let main _args =
        let lastK = 6u
        let stream = Console.Out
        for th in DiscriminatedUnions.cases<TrigHyp> do
            TrigHypPolynomials.printDerivativesUpto stream th lastK
            fprintfn stream ""
        ignore (Console.ReadKey ())
        0
